SimpleDet: A Simple and Versatile Distributed Framework for Object Detection and Instance Recognition

Object detection and instance recognition play a central role in many AI applications like autonomous driving, video surveillance and medical image analysis. However, training object detection models on large scale datasets remains computationally expensive and time consuming. This paper presents an efficient and open source object detection framework called SimpleDet which enables the training of state-of-the-art detection models on consumer grade hardware at large scale. SimpleDet supports up-to-date detection models with best practice. SimpleDet also supports distributed training with near linear scaling out of box. Codes, examples and documents of SimpleDet can be found at https://github.com/tusimple/simpledet .

==> jlmr_chart.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib.ticker import FuncFormatter\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "throughput = [30, 33, 112, 119]\n",
    "xticks = [\"8X 1080Ti\\nFP16\", \"8X 1080Ti\\nFP32\", \"32X 1080Ti\\nFP32\", \"32X 1080Ti\\nFP16\"]\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "x = np.arange(len(throughput))\n",
    "plt.bar(x, throughput, width=0.7, color=[x / 255 for x in [237, 100, 54]], edgecolor=[x / 255 for x in [216, 112, 56]])\n",
    "plt.xticks(x, xticks, fontsize=14)\n",
    "plt.yticks(fontsize=16)\n",
    "plt.ylabel(\"Images / s\", fontsize=16)\n",
    "\n",
    "# remove the frame\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "\n",
    "# add throughput for each bar\n",
    "for i, v in enumerate(throughput):\n",
    "    ax.text(i, v + 4, str(v), horizontalalignment='center', verticalalignment='center', color='black', fontsize=16)\n",
    "\n",
    "plt.show()\n",
    "\n",
    "fig.savefig(\"distributed.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "throughput = [30, 33, 40, 75]\n",
    "xticks = [\"8X 1080Ti\\nFP16\", \"8X 1080Ti\\nFP32\", \"8X TitanV\\nFP32\", \"8X TitanV\\nFP16\"]\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "x = np.arange(len(throughput))\n",
    "plt.bar(x, throughput, width=0.7, color=[x / 255 for x in [237, 100, 54]], edgecolor=[x / 255 for x in [216, 112, 56]])\n",
    "plt.xticks(x, xticks, fontsize=14)\n",
    "plt.yticks(fontsize=16)\n",
    "plt.ylabel(\"Images / s\", fontsize=16)\n",
    "\n",
    "# remove the frame\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "\n",
    "# add throughput for each bar\n",
    "for i, v in enumerate(throughput):\n",
    "    ax.text(i, v + 4, str(v), horizontalalignment='center', verticalalignment='center', color='black', fontsize=16)\n",
    "\n",
    "plt.show()\n",
    "\n",
    "fig.savefig(\"mixed.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "memory = [5.1, 3.5, 3.0, 2.6]\n",
    "xticks = [\"Baseline\", \"+FP16\", \"+Chpt\", \"+IABN\"]\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "\n",
    "x = np.arange(len(memory))\n",
    "plt.bar(x, memory, width=0.7, color=[x / 255 for x in [237, 100, 54]], edgecolor=[x / 255 for x in [216, 112, 56]])\n",
    "plt.xticks(x, xticks, fontsize=16)\n",
    "plt.yticks(fontsize=16)\n",
    "plt.ylabel(\"GPU Memory (GBytes)\", fontsize=16)\n",
    "\n",
    "# remove the frame\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.spines['right'].set_visible(False)\n",
    "\n",
    "# add throughput for each bar\n",
    "for i, v in enumerate(memory):\n",
    "    ax.text(i, v + 0.2, str(v), horizontalalignment='center', verticalalignment='center', color='black', fontsize=16)\n",
    "\n",
    "plt.show()\n",
    "\n",
    "fig.savefig(\"mem.pdf\")"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

